A Sound and Complete Hoare Logic for Dynamically-Typed, Object-Oriented Programs -- Extended Version --

A simple dynamically-typed, (purely) object-oriented language is defined. A structural operational semantics as well as a Hoare-style program logic for reasoning about programs in the language in multiple notions of correctness are given. The Hoare logic is proved to be both sound and (relative) complete and is -- to the best of our knowledge -- the first such logic presented for a dynamically-typed language.

==> make.sh <==
#!/bin/bash

pdflatex llncs.tex
bibtex llncs.aux
pdflatex llncs.tex


